Sherman-Morrison Regularization for ELAA Iterative Linear Precoding

The design of iterative linear precoding is recently challenged by extremely large aperture array (ELAA) systems, where conventional preconditioning techniques could hardly improve the channel condition. In this paper, it is proposed to regularize the extreme singular values to improve the channel condition by deducting a rank-one matrix from the Wishart matrix of the channel. Our analysis proves the feasibility to reduce the largest singular value or to increase multiple small singular values with a rank-one matrix when the singular value decomposition of the channel is available. Knowing the feasibility, we propose a low-complexity approach where an approximation of the regularization matrix can be obtained based on the statistical property of the channel. It is demonstrated, through simulation results, that the proposed low-complexity approach significantly outperforms current preconditioning techniques in terms of reduced iteration number for more than $10\%$ in both ELAA systems as well as symmetric multi-antenna (i.e., MIMO) systems when the channel is i.i.d. Rayleigh fading.

==> figure/v1Exp1Fig1.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})

##############################################
#Import Data from .txt Files
dataTotal = np.loadtxt("v1Exp1Fig1.txt",delimiter=',')
P_t_dB_ELAA_M128N2K8 = dataTotal[:,0]  
SER_ZF_ELAA_M128N2K8_distance10 = dataTotal[:,1]
SER_ZF_noSearch_ELAA_M128N2K8_iter10 = dataTotal[:,2]
SER_ZF_search_ELAA_M128N2K8_iter10 = dataTotal[:,3]
SER_ZF_svd_ELAA_M128N2K8_iter9 = dataTotal[:,4]
SER_HB_ELAA_M128N2K8_iter17 = dataTotal[:,5]
SER_HB_Jacobi_ELAA_M128N2K8_iter17 = dataTotal[:,6]
SER_HB_GS_ELAA_M128N2K8_iter17 = dataTotal[:,7]
SER_HB_SSOR_ELAA_M128N2K8_iter17 = dataTotal[:,8]
SER_LMMSE_ELAA_M128N2K8 = dataTotal[:,9]


#epsilon = 1.e-06*np.linspace(1,1,20)
#MSqrArray = np.linspace(10,200,20)
#print(Axis_M20N4v20)


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Cambria')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)


##############################################
#Plot the Lines
markIndices1 = np.arange(0,11,5)
markIndices2 = np.arange(1,11,5)
markIndices3 = np.arange(2,11,5)
markIndices4 = np.arange(3,11,5)
markIndices5 = np.arange(4,11,5)
markIndicesExtra = np.arange(6,11,1)


Line5 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_HB_ELAA_M128N2K8_iter17, 's--', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra)
Line6 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_HB_Jacobi_ELAA_M128N2K8_iter17, 'o--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra)
Line7 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_HB_GS_ELAA_M128N2K8_iter17, 'd--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra)
Line8 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_HB_SSOR_ELAA_M128N2K8_iter17, 'p--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True)

Line1 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_ELAA_M128N2K8_distance10, 's-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices1)
Line2 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_noSearch_ELAA_M128N2K8_iter10, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndices2)
#,markevery=markIndices1
Line3 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_search_ELAA_M128N2K8_iter10, 'd-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndices3)
Line4 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_svd_ELAA_M128N2K8_iter9, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndices4)

Line9 = ax.plot(P_t_dB_ELAA_M128N2K8-5,SER_LMMSE_ELAA_M128N2K8, 'p-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices2)



##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(15, 40))
ax.set(ylim=(1.e-03, 1))
ax.set_xlabel(r'$P_\mathrm{t}$ Normalized by $N_0$ (dB)',color="black", fontsize=17)
ax.set_ylabel(r'Average SER',color="black", fontsize=17)
ax.set_yscale('log')

##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
#Legend = ax.legend([r"Outage Constraint ($\epsilon$)", r"$N=4$", r"$N=8$", r"$N=12$", r"$N=16$"],
#          shadow=False, loc="lower left", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
#Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Ellipses
#from matplotlib.patches import Ellipse
#e1 = Ellipse(xy=(33,0.1), width=5*2, height=0.03*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e1)
#e2 = Ellipse(xy=(33,0.002), width=1*2, height=0.0001*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e2)


##############################################
#Setup Ellipses in Log Scale
from matplotlib.patches import Ellipse
from matplotlib.transforms import ScaledTranslation

(xCenter, yCenter) = (32.85, 0.0025)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e1 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.06, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e1)

(xCenter, yCenter) = (36.6, 0.0025)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e2 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.06, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e2)

(xCenter, yCenter) = (38.74, 0.0032)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e3 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.06, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e3)

(xCenter, yCenter) = (33.81, 0.80)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e4 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.06, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e4)


##############################################
#Setup Textboxes
t1 = (r"ZF"
     "\n"
     r"LMMSE"
     "\n"
     r"Regu. (SVD), $t=9$"
     "\n"
     r"Regu. (Low-Comp.), $t=10$"
     "\n"
     r"Regu. (Searching), $t=10$"
     )
ax.text(16, 0.0013, t1, color="black", fontsize=17, ha='left')

t2 = (r"SSOR, $t=17$")
ax.text(39.35, 0.63, t2, color="black", fontsize=17, ha='right',va='top')

t3 = (r"GS, $t=17$")
ax.text(34.8, 0.017, t3, color="black", fontsize=17, ha='left',va='top')

t4 = (r"HB, $t=17$"
     "\n"
     r"Jacobi, $t=17$")
ax.text(33.2, 0.022*2, t4, color="black", fontsize=17, ha='left',va='bottom')


##############################################
#Setup Arrow Annotations
ax.annotate("", xy=(32.1, 0.0025), xytext=(29.23, 0.0025),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(36.63, 0.0028), xytext=(36.63, 0.023*2),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(38.74, 0.0036), xytext=(38.74, 0.013),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))



#plt.tight_layout()
plt.savefig('v1Exp1Fig1.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/v1Exp1Fig2.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})

##############################################
#Import Data from .txt Files
dataTotal = np.loadtxt("v1Exp1Fig2.txt",delimiter=',')
P_t_dB_ELAA_M128N2K8 = dataTotal[:,0]  
SER_ZF_ELAA_M128N2K8_distance10 = dataTotal[:,1]
SER_ZF_noSearch_ELAA_M128N2K8_iter10 = dataTotal[:,2]
SER_ZF_search_ELAA_M128N2K8_iter10 = dataTotal[:,3]
SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_3 = dataTotal[:,4]
SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_4 = dataTotal[:,5]
SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_03 = dataTotal[:,6]
SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_02 = dataTotal[:,7]
SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_01 = dataTotal[:,8]


#epsilon = 1.e-06*np.linspace(1,1,20)
#MSqrArray = np.linspace(10,200,20)
#print(Axis_M20N4v20)


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Cambria')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)


##############################################
#Plot the Lines
#markIndices1 = np.arange(1,11,3)
#markIndices2 = np.arange(2,11,3)
#markIndices3 = np.arange(0,11,3)
markIndicesExtra = np.arange(6,11,1)
markIndicesExtra2 = np.arange(4,11,1)


markIndices1 = [0,3,6,7]
markIndices2 = [1,4,7]
markIndices3 = [2,5,7]


#,markevery=markIndices1

Line2 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_3, 's--', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndices2)
Line3 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_4, 'd--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndicesExtra2)
Line4 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_02, 'd--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndices3)
Line5 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_01, 's--', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndicesExtra)
Line1 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_search_ELAA_M128N2K8_iter10, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndices1)



##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(15, 40))
ax.set(ylim=(1.e-03, 1))
ax.set_xlabel(r'$P_\mathrm{t}$ Normalized by $N_0$ (dB)',color="black", fontsize=17)
ax.set_ylabel(r'Average SER',color="black", fontsize=17)
ax.set_yscale('log')

##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
#Legend = ax.legend([r"Outage Constraint ($\epsilon$)", r"$N=4$", r"$N=8$", r"$N=12$", r"$N=16$"],
#          shadow=False, loc="lower left", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
#Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Ellipses
#from matplotlib.patches import Ellipse
#e1 = Ellipse(xy=(33,0.1), width=5*2, height=0.03*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e1)
#e2 = Ellipse(xy=(33,0.002), width=1*2, height=0.0001*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e2)


##############################################
#Setup Ellipses in Log Scale
#from matplotlib.patches import Ellipse
#from matplotlib.transforms import ScaledTranslation

#(xCenter, yCenter) = (32.85, 0.0025)
#ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
#ell_tform = ell_offset + ax.transLimits + ax.transAxes
#e1 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.06, angle=0, facecolor='white', color=None,\
#    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
#ax.add_artist(e1)


##############################################
#Setup Textboxes
#t1 = (r"ZF Precoding"
#     "\n"
#     r"Regu. (SVD), $t=9$"
#     "\n"
#     r"Regu. (Low-Comp.), $t=10$"
#     "\n"
#     r"Regu. (Searching), $t=10$"
#     )
#ax.text(16, 0.0015, t1, color="black", fontsize=17, ha='left')

t2 = (r"$\alpha=0.1$")
ax.text(24, 0.01, t2, color="black", fontsize=17, ha='left',va='top')

t3 = (r"$\alpha=0.02$"
     "\n"
     r"$\alpha=0.3$")
ax.text(24, 0.0011, t3, color="black", fontsize=17, ha='left',va='bottom')

t3 = (r"$\alpha=0.4$"
     "\n"
     r"$\alpha=0.01$")
ax.text(35, 0.03, t3, color="black", fontsize=17, ha='left',va='top')


##############################################
#Setup Arrow Annotations
ax.annotate("", xy=(31.8, 0.00862), xytext=(27.67, 0.00862),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(33.4, 0.002126), xytext=(28.22, 0.002126),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(34.66, 0.00134), xytext=(27.67, 0.00134),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(36.5, 0.0020), xytext=(36.5, 0.0146),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(36.5, 0.098), xytext=(36.5, 0.027),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))


#plt.tight_layout()
plt.savefig('v1Exp1Fig2.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/v1Exp2Fig1.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})

##############################################
#Import Data from .txt Files
dataTotal = np.loadtxt("v1Exp2Fig1.txt",delimiter=',')
P_t_dB_Rayleigh_M128N16K8 = dataTotal[:,0]     
SER_ZF_Rayleigh_M128N16K8 = dataTotal[:,1]
SER_LMMSE_Rayleigh_M128N16K8 = dataTotal[:,2]
SER_HB_Rayleigh_LMMSE__M128N128_iter41 = dataTotal[:,3]
SER_HB_Jacobi_Rayleigh_LMMSE_M128N128_iter41 = dataTotal[:,4]
SER_HB_GS_Rayleigh_LMMSE_M128N128_iter41 = dataTotal[:,5]
SER_HB_SSOR_Rayleigh_LMMSE_M128N128_iter41 = dataTotal[:,6]
SER_LMMSE_Rayleigh_noSearch_M128N128_iter38 = dataTotal[:,7]
SER_LMMSE_Rayleigh_search_M128N128_iter34 = dataTotal[:,8]
#epsilon = 1.e-06*np.linspace(1,1,20)
#MSqrArray = np.linspace(10,200,20)
#print(Axis_M20N4v20)


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Cambria')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)


##############################################
#Plot the Lines
markIndices1 = np.arange(0,17,3)
markIndices2 = np.arange(1,17,3)
markIndices3 = np.arange(2,17,3)

markIndices4 = np.arange(0,17,2)
markIndices5 = np.arange(4,17,5)
markIndicesExtra = np.arange(12,17,1)
markIndicesExtra1 = [11,13,15]
markIndicesExtra2 = [12,14,16]

Line1 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_ZF_Rayleigh_M128N16K8, 's-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices4)
Line2 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_LMMSE_Rayleigh_M128N16K8, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices3)

Line3 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_HB_Rayleigh_LMMSE__M128N128_iter41, 'd--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra1)
Line4 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_HB_Jacobi_Rayleigh_LMMSE_M128N128_iter41, 'p--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra2)
Line5 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_HB_GS_Rayleigh_LMMSE_M128N128_iter41, 's--', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra2)
Line6 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_HB_SSOR_Rayleigh_LMMSE_M128N128_iter41, 'v--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra1)

Line7 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_LMMSE_Rayleigh_noSearch_M128N128_iter38, 'd-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices1)
Line8 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_LMMSE_Rayleigh_search_M128N128_iter34, 'p-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices2)




##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(30, 70))
ax.set(ylim=(1.e-03, 1))
ax.set_xlabel(r'$P_\mathrm{t}$ Normalized by $N_0$ (dB)',color="black", fontsize=17)
ax.set_ylabel(r'Average SER',color="black", fontsize=17)
ax.set_yscale('log')

##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
#Legend = ax.legend([r"Outage Constraint ($\epsilon$)", r"$N=4$", r"$N=8$", r"$N=12$", r"$N=16$"],
#          shadow=False, loc="lower left", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
#Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Ellipses
#from matplotlib.patches import Ellipse
#e1 = Ellipse(xy=(33,0.1), width=5*2, height=0.03*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e1)
#e2 = Ellipse(xy=(33,0.002), width=1*2, height=0.0001*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e2)


##############################################
#Setup Ellipses in Log Scale
from matplotlib.patches import Ellipse
from matplotlib.transforms import ScaledTranslation

(xCenter, yCenter) = (66.5, 0.002)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e1 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.12, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e1)

(xCenter, yCenter) = (55, 0.00115)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e2 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.06, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e2)



##############################################
#Setup Textboxes
t1 = (r"HB,"
     "\n"
     r"Jacobi,"
     "\n"
     r"GS,"
     "\n"
     r"$t=41$"
     )
ax.text(64.5, 0.02, t1, color="black", fontsize=17, ha='left')


t2 = (r"SSOR,"
     "\n"
     r"$t=41$"
     )
ax.text(58, 0.02, t2, color="black", fontsize=17, ha='left')


t3 = (r"ZF")
ax.text(43, 0.7, t3, color="black", fontsize=17, ha='left',va='top')

t4 = (r"LMMSE"
     "\n"
     r"Regu., $t=38$"
     "\n"
     r"Regu. (Listed), $t=34$")
ax.text(31, 0.0013, t4, color="black", fontsize=17, ha='left',va='bottom')


##############################################
#Setup Arrow Annotations
ax.annotate("", xy=(66.5, 0.0025), xytext=(66.5, 0.019),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(60, 0.006), xytext=(60, 0.019),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(44, 0.15), xytext=(44, 0.5),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(54.3, 0.00115), xytext=(48, 0.0017),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))


#plt.tight_layout()
plt.savefig('v1Exp2Fig1.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/v1Exp2Fig2.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})

##############################################
#Import Data from .txt Files
dataTotal = np.loadtxt("v1Exp2Fig2.txt",delimiter=',')
P_t_dB_Rayleigh_M128N16K8 = dataTotal[:,0]     
SER_ZF_Rayleigh_M128N16K8 = dataTotal[:,1]
SER_LMMSE_Rayleigh_M128N16K8 = dataTotal[:,2]
SER_HB_ZF_Rayleigh_M128N128_iter41 = dataTotal[:,3]
SER_HB_Jacobi_Rayleigh_ZF_M128N128_iter41 = dataTotal[:,4]
SER_HB_GS_ZF_Rayleigh_M128N128_iter41 = dataTotal[:,5]
SER_HB_SSOR_ZF_Rayleigh_M128N128_iter41 = dataTotal[:,6]
SER_LMMSE_Rayleigh_noSearch_M128N128_iter38 = dataTotal[:,7] 
SER_ZF_Rayleigh_search_M128N128_iter34 = dataTotal[:,8]

#epsilon = 1.e-06*np.linspace(1,1,20)
#MSqrArray = np.linspace(10,200,20)
#print(Axis_M20N4v20)


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Cambria')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)


##############################################
#Plot the Lines
markIndices1 = np.arange(0,17,3)
markIndices2 = np.arange(1,17,3)
markIndices3 = np.arange(2,17,3)

markIndices4 = np.arange(0,17,2)
markIndices5 = np.arange(4,17,5)
markIndicesExtra = np.arange(12,17,1)
markIndicesExtra1 = [11,13,15]
markIndicesExtra2 = [12,14,16]

Line1 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_ZF_Rayleigh_M128N16K8, 's-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices4)
Line2 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_LMMSE_Rayleigh_M128N16K8, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices3)

Line3 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_HB_ZF_Rayleigh_M128N128_iter41, 'd--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra1)
Line4 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_HB_Jacobi_Rayleigh_ZF_M128N128_iter41, 'p--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra2)
Line5 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_HB_GS_ZF_Rayleigh_M128N128_iter41, 's--', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra2)
Line6 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_HB_SSOR_ZF_Rayleigh_M128N128_iter41, 'v--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra1)

Line7 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_LMMSE_Rayleigh_noSearch_M128N128_iter38, 'd-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices1)
Line8 = ax.plot(P_t_dB_Rayleigh_M128N16K8,SER_ZF_Rayleigh_search_M128N128_iter34, 'p-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices2)




##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(30, 70))
ax.set(ylim=(1.e-03, 1))
ax.set_xlabel(r'$P_\mathrm{t}$ Normalized by $N_0$ (dB)',color="black", fontsize=17)
ax.set_ylabel(r'Average SER',color="black", fontsize=17)
ax.set_yscale('log')

##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
#Legend = ax.legend([r"Outage Constraint ($\epsilon$)", r"$N=4$", r"$N=8$", r"$N=12$", r"$N=16$"],
#          shadow=False, loc="lower left", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
#Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Ellipses
#from matplotlib.patches import Ellipse
#e1 = Ellipse(xy=(33,0.1), width=5*2, height=0.03*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e1)
#e2 = Ellipse(xy=(33,0.002), width=1*2, height=0.0001*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e2)


##############################################
#Setup Ellipses in Log Scale
from matplotlib.patches import Ellipse
from matplotlib.transforms import ScaledTranslation

(xCenter, yCenter) = (66.5, 0.002)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e1 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.12, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e1)

(xCenter, yCenter) = (55, 0.00115)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e2 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.06, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e2)



##############################################
#Setup Textboxes
t1 = (r"HB, $t=41$"
     "\n"
     r"Jacobi, $t=41$"
     "\n"
     r"GS, $t=41$"
     )
ax.text(59, 0.08, t1, color="black", fontsize=17, ha='left')


t2 = (r"SSOR, $t=41$")
ax.text(55.5, 0.02, t2, color="black", fontsize=17, ha='left')


t3 = (r"ZF")
ax.text(43, 0.7, t3, color="black", fontsize=17, ha='left',va='top')

t4 = (r"LMMSE"
     "\n"
     r"Regu., $t=38$"
     "\n"
     r"Regu. (Listed), $t=34$")
ax.text(31, 0.0013, t4, color="black", fontsize=17, ha='left',va='bottom')


##############################################
#Setup Arrow Annotations
ax.annotate("", xy=(66.5, 0.0025), xytext=(66.5, 0.077),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(60, 0.006), xytext=(60, 0.019),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(44, 0.15), xytext=(44, 0.5),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(54.3, 0.00115), xytext=(48, 0.0017),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))


#plt.tight_layout()
plt.savefig('v1Exp2Fig2.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)



==> figure/v2Exp1Fig1.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})

##############################################
#Import Data from .txt Files
dataTotal = np.loadtxt("v1Exp1Fig1.txt",delimiter=',')
P_t_dB_ELAA_M128N2K8 = dataTotal[:,0]  
SER_ZF_ELAA_M128N2K8_distance10 = dataTotal[:,1]
SER_ZF_noSearch_ELAA_M128N2K8_iter10 = dataTotal[:,2]
SER_ZF_search_ELAA_M128N2K8_iter10 = dataTotal[:,3]
SER_ZF_svd_ELAA_M128N2K8_iter9 = dataTotal[:,4]
SER_HB_ELAA_M128N2K8_iter17 = dataTotal[:,5]
SER_HB_Jacobi_ELAA_M128N2K8_iter17 = dataTotal[:,6]
SER_HB_GS_ELAA_M128N2K8_iter17 = dataTotal[:,7]
SER_HB_SSOR_ELAA_M128N2K8_iter17 = dataTotal[:,8]
SER_LMMSE_ELAA_M128N2K8 = dataTotal[:,9]


#epsilon = 1.e-06*np.linspace(1,1,20)
#MSqrArray = np.linspace(10,200,20)
#print(Axis_M20N4v20)


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Cambria')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)


##############################################
#Plot the Lines
markIndices1 = np.arange(0,11,5)
markIndices2 = np.arange(1,11,5)
markIndices3 = np.arange(2,11,5)
markIndices4 = np.arange(3,11,5)
markIndices5 = np.arange(4,11,5)
markIndicesExtra = np.arange(6,11,1)


Line5 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_HB_ELAA_M128N2K8_iter17, 's--', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra)
Line6 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_HB_Jacobi_ELAA_M128N2K8_iter17, 'o--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra)
Line7 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_HB_GS_ELAA_M128N2K8_iter17, 'd--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndicesExtra)
Line8 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_HB_SSOR_ELAA_M128N2K8_iter17, 'p--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True)

Line1 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_ELAA_M128N2K8_distance10, 's-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices1)
Line2 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_noSearch_ELAA_M128N2K8_iter10, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndices2)
#,markevery=markIndices1
Line3 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_search_ELAA_M128N2K8_iter10, 'd-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndices3)
Line4 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_svd_ELAA_M128N2K8_iter9, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndices4)

Line9 = ax.plot(P_t_dB_ELAA_M128N2K8-5,SER_LMMSE_ELAA_M128N2K8, 'p-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices2)



##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(15, 40))
ax.set(ylim=(1.e-03, 1))
ax.set_xlabel(r'$P_\mathrm{t}$ Normalized by $N_0$ (dB)',color="black", fontsize=17)
ax.set_ylabel(r'Average SER',color="black", fontsize=17)
ax.set_yscale('log')

##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
#Legend = ax.legend([r"Outage Constraint ($\epsilon$)", r"$N=4$", r"$N=8$", r"$N=12$", r"$N=16$"],
#          shadow=False, loc="lower left", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
#Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Ellipses
#from matplotlib.patches import Ellipse
#e1 = Ellipse(xy=(33,0.1), width=5*2, height=0.03*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e1)
#e2 = Ellipse(xy=(33,0.002), width=1*2, height=0.0001*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e2)


##############################################
#Setup Ellipses in Log Scale
from matplotlib.patches import Ellipse
from matplotlib.transforms import ScaledTranslation

(xCenter, yCenter) = (32.85, 0.0025)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e1 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.06, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e1)

(xCenter, yCenter) = (36.6, 0.0025)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e2 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.06, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e2)

(xCenter, yCenter) = (38.74, 0.0032)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e3 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.06, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e3)

(xCenter, yCenter) = (33.81, 0.80)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e4 = Ellipse(xy=(0, 0), width=2*0.8, height=2*0.06, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e4)


##############################################
#Setup Textboxes
t1 = (r"ZF"
     "\n"
     r"LMMSE"
     "\n"
     r"Regu., $t=10$"
     "\n"
     r"Regu. (List), $t=10$"
     "\n"
     r"Regu. (SVD), $t=9$"
     )
ax.text(16, 0.0013, t1, color="black", fontsize=17, ha='left')

t2 = (r"SSOR, $t=17$")
ax.text(39.35, 0.63, t2, color="black", fontsize=17, ha='right',va='top')

t3 = (r"GS, $t=17$")
ax.text(34.8, 0.017, t3, color="black", fontsize=17, ha='left',va='top')

t4 = (r"HB, $t=17$"
     "\n"
     r"Jacobi, $t=17$")
ax.text(33.2, 0.022*2, t4, color="black", fontsize=17, ha='left',va='bottom')


##############################################
#Setup Arrow Annotations
ax.annotate("", xy=(32.1, 0.0025), xytext=(25.7, 0.0025),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(36.63, 0.0028), xytext=(36.63, 0.023*2),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(38.74, 0.0036), xytext=(38.74, 0.013),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))



#plt.tight_layout()
plt.savefig('v2Exp1Fig1.eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/v2Exp1Fig2.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})

##############################################
#Import Data from .txt Files
dataTotal = np.loadtxt("v1Exp1Fig2.txt",delimiter=',')
P_t_dB_ELAA_M128N2K8 = dataTotal[:,0]  
SER_ZF_ELAA_M128N2K8_distance10 = dataTotal[:,1]
SER_ZF_noSearch_ELAA_M128N2K8_iter10 = dataTotal[:,2]
SER_ZF_search_ELAA_M128N2K8_iter10 = dataTotal[:,3]
SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_3 = dataTotal[:,4]
SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_4 = dataTotal[:,5]
SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_03 = dataTotal[:,6]
SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_02 = dataTotal[:,7]
SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_01 = dataTotal[:,8]


#epsilon = 1.e-06*np.linspace(1,1,20)
#MSqrArray = np.linspace(10,200,20)
#print(Axis_M20N4v20)


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Cambria')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)


##############################################
#Plot the Lines
#markIndices1 = np.arange(1,11,3)
#markIndices2 = np.arange(2,11,3)
#markIndices3 = np.arange(0,11,3)
markIndicesExtra = np.arange(6,11,1)
markIndicesExtra2 = np.arange(4,11,1)


markIndices1 = [0,3,6,7]
markIndices2 = [1,4,7]
markIndices3 = [2,5,7]


#,markevery=markIndices1

Line2 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_3, 's--', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndices2)
Line3 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_4, 'd--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndicesExtra2)
Line4 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_02, 'd--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndices3)
Line5 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_search_ELAA_M128N2K8_iter10_alpha0_01, 's--', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndicesExtra)
Line1 = ax.plot(P_t_dB_ELAA_M128N2K8,SER_ZF_search_ELAA_M128N2K8_iter10, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True,markevery=markIndices1)



##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(15, 40))
ax.set(ylim=(1.e-03, 1))
ax.set_xlabel(r'$P_\mathrm{t}$ Normalized by $N_0$ (dB)',color="black", fontsize=17)
ax.set_ylabel(r'Average SER',color="black", fontsize=17)
ax.set_yscale('log')

##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
#Legend = ax.legend([r"Outage Constraint ($\epsilon$)", r"$N=4$", r"$N=8$", r"$N=12$", r"$N=16$"],
#          shadow=False, loc="lower left", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
#Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Ellipses
#from matplotlib.patches import Ellipse
#e1 = Ellipse(xy=(33,0.1), width=5*2, height=0.03*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e1)
#e2 = Ellipse(xy=(33,0.002), width=1*2, height=0.0001*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e2)


##############################################
#Setup Ellipses in Log Scale
from matplotlib.patches import Ellipse
from matplotlib.transforms import ScaledTranslation

(xCenter, yCenter) = (21.13, 0.606)
ell_offset = ScaledTranslation(xCenter, yCenter, ax.transScale)
ell_tform = ell_offset + ax.transLimits + ax.transAxes
e1 = Ellipse(xy=(0, 0), width=2*0.5, height=2*0.13, angle=0, facecolor='white', color=None,\
    edgecolor='black',linewidth=1.7, fill=False, zorder=5, transform=ell_tform)
ax.add_artist(e1)


##############################################
#Setup Textboxes
t1 = (r"Regu., $t=10$")
ax.text(19, 0.1, t1, color="black", fontsize=17, ha='left')


t2 = (r"$\alpha=0.1$")
ax.text(24, 0.01, t2, color="black", fontsize=17, ha='left',va='top')

t3 = (r"$\alpha=0.02$"
     "\n"
     r"$\alpha=0.3$")
ax.text(24, 0.0011, t3, color="black", fontsize=17, ha='left',va='bottom')

t3 = (r"$\alpha=0.4$"
     "\n"
     r"$\alpha=0.01$")
ax.text(35, 0.03, t3, color="black", fontsize=17, ha='left',va='top')


##############################################
#Setup Arrow Annotations
ax.annotate("", xy=(21.13, 0.1449), xytext=(21.13, 0.4568),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))


ax.annotate("", xy=(31.8, 0.00862), xytext=(27.67, 0.00862),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(33.4, 0.002126), xytext=(28.22, 0.002126),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(34.66, 0.00134), xytext=(27.67, 0.00134),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(36.5, 0.0020), xytext=(36.5, 0.0146),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))

ax.annotate("", xy=(36.5, 0.098), xytext=(36.5, 0.027),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))


#plt.tight_layout()
plt.savefig('v2Exp1Fig2.eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)

